On absence of steady state in the Bouchaud-M\'ezard network model

In the limit of infinite number of nodes (agents), the It\^o-reduced Bouchaud-M\'ezard network model of economic exchange has a time-independent mean and a steady-state inverse gamma distribution. We show that for a finite number of nodes the mean is actually distributed as a time-dependent lognormal and inverse gamma is quasi-stationary, with the time-dependent scale parameter.

==> compile.sh <==
pdflatex network.tex 
bibtex network
pdflatex network.tex
pdflatex network.tex
pdflatex network.tex


